A bordered Chekanov-Eliashberg algebra

Given a front projection of a Legendrian knot $K$ in $\mathbb{R}^{3}$ which has been cut into several pieces along vertical lines, we assign a differential graded algebra to each piece and prove a van Kampen theorem describing the Chekanov-Eliashberg invariant of $K$ as a pushout of these algebras. We then use this theorem to construct maps between the invariants of Legendrian knots related by certain tangle replacements, and to describe the linearized contact homology of Legendrian Whitehead doubles. Other consequences include a Mayer-Vietoris sequence for linearized contact homology and a van Kampen theorem for the characteristic algebra of a Legendrian knot.

==> bordered.sage <==
"""
Given the front projection of a Legendrian knot as the plat closure
of a braid, compute its classical invariants and Chekanov-Eliashberg
algebra.

This code was written for the paper "A bordered Chekanov-Eliashberg
algebra", arXiv:1004.4929.

AUTHORS:

- Steven Sivek (2010-10-10)

The knot data was tabulated by Sumana Shrestha and taken from the
Legendrian Invariants notebook on Josh Sabloff's website.  Its
introductory text reads:

"The following are Legendrian plat representations of maximal Thurston-
Bennequin Legendrian knots and their mirrors up to 9 crossings. There
is only one Legendrian representative per knot, even though a given 
knot may have many different Legendrian representatives."

EXAMPLES::

   sage: K = plat([2,2,2])
   sage: K.gradings()
   (0, 0, 0, 1, 1)
   sage: K.differentials()
   (0, 0, 0, 1 + x0 + x2 + x0*x1*x2, 1 + x0 + x2 + x2*x1*x0)
   
   sage: K = LegendrianKnotTable['m4_1']; K
   plat([2, 4, 2, 3, 4, 4, 3, 2])
   sage: K.tb(), K.rot()
   (-3, 0)
   
   sage: LegendrianKnotTable['m8_21'].all_homology()
   [1, t + 2]

   sage: K = LegendrianKnotTable['m9_42']; K.all_homology()
   []
   sage: W = K.whitehead_double()
   sage: W.homology([7,14,19,23,30,34,50,52,57,60])
   t^2 + t + 1
"""

class plat:
    """
    Plat diagrams.  These are specified by a list of positive integers
    representing a positive braid whose plat closure is the desired front.
    All fronts are assumed to be knot diagrams, i.e. they have only one
    component.

    Note that plat closure is not the more common notion of braid closure:
    we assume there are an even number 2n of strands, and then we add n left
    cusps and n right cusps to the braid joining strands (2i-1, 2i) on
    either end for 1 <= i <= n.  For example, the plat closure of [2,2,2]
    has 4 strands, with three crossings between strands 2 and 3, and two
    left cusps and two right cusps; it is a Legendrian trefoil.

    EXAMPLES::

       sage: K = LegendrianKnotTable['m3_1']; K
       plat([2, 2, 2])
       sage: K.tb(), K.rot()
       (1, 0)
       sage: len(K.augmentations())
       5
       sage: K.all_homology()
       [1]
       sage: W = K.whitehead_double()
       sage: W.all_homology(reduced = False)
       [t + 2, 3*t + 6 + 2*t^-1, 2*t + 4 + t^-1]
    """

    def __init__(self, crossinglist):
        """
        Create a plat with n left cusps.  The crossings are specified
        from left to right by integers between 1 and 2n-1, inclusive,
        where i denotes the ith strand crossing over the (i+1)st strand.
        Strands are numbered from 1 at the top to 2n at the bottom.

        INPUT:

        - ``crossinglist`` -- a list of positive integers describing the
          crossings from left to right.

        EXAMPLES::

           sage: K = plat([2,2,2]) # a Legendrian trefoil (the mirror of 3_1)
        """
        self.__ncusps__ = ceil((max(crossinglist)+1)/2)
        self.__crossinglist__ = tuple(crossinglist)
        n = len(self.__crossinglist__) + self.__ncusps__
        self.__ring__ = FreeAlgebra(GF(2), n, 'x0' if n==1 else 'x')
        self.__ab_ring__ = PolynomialRing(GF(2), n, 'x0' if n==1 else 'x')

        # Compute gradings -- this lets us check that we have an actual
        # knot instead of a link with several components
        _ = self.gradings()

    def __repr__(self):
        """
        Return a string describing this plat.

        EXAMPLES::

           sage: plat([2,2,2,2,2])
           plat([2, 2, 2, 2, 2])
        """
        return "plat(%s)"%(list(self.crossings()))

    def __abelian_differentials__(self):
        """
        Return the list of differentials in the abelianization of the DGA.
        """
        try:
            return self.__comm_d_list__
        except AttributeError:
            R = self.__comm_ring__()
            self.__comm_d_list__ = tuple([R(d) for d in self.differentials()])
            return self.__comm_d_list__

    def __comm_ring__(self):
        """
        Return the commutative ring over which the abelianized DGA is defined.
        """
        return self.__ab_ring__

    def all_homology(self, reduced = True, verbose = False):
        """
        Return the list of all Poincare polynomials of augmentations of K.
        If reduced is True, return the reduced polynomials p(t) (i.e. the
        actual polynomials for which t+p(t)+p(1/t) is the Poincare
        polynomial), and return the Poincare polynomial otherwise.

        INPUT:

        - ``reduced`` -- (default: True) a boolean flag indicating that we
          should return polynomials p(t) corresponding to Poincare
          polynomials t+p(t)+p^(t^(-1)); if False, we return the entire
          Poincare polynomial.

        - ``verbose`` -- (default: False) boolean

        OUTPUT:

        A list of polynomials in ZZ[t], or Laurent polynomials if reduced
        is False.

        EXAMPLES::

           sage: K = plat([4,3,2,1,1,5,3,2,5,4,4,4,3,2,5,4])
           sage: K.all_homology()
           [1, t + 2]
           sage: K.all_homology(reduced = False)
           [t + 2, 2*t + 4 + t^-1]
        """
        try:
            hset = self.__all_homology__
        except AttributeError:
            if self.rot() != 0:
                hset = Set([])
            else:
                try:
                    elist = self.__augmentations__
                    homlist = []
                    for e in elist:
                        h = self.homology(e, False)
                        if h not in homlist:
                            homlist.append(h)
                    hset = Set(homlist)
                except AttributeError:
                    hset = Set(self.__augsearch__(verbose, True))
            self.__all_homology__ = hset

        if reduced:
            fn = lambda p: p
        else:
            S.<t> = LaurentPolynomialRing(ZZ, 't')
            fn = lambda p: t + p(t) + p(t^(-1))
        return map(fn, hset)

    def augmentations(self, verbose = False):
        """
        Return a list of all augmentations of the DGA, i.e. all graded
        homomorphisms self.ring() --> GF(2) whose kernel contains the
        image of the differential.  Each augmentation is specified by
        a list of the vertices v such that e(v) = 1.

        INPUT:

        - ``verbose`` -- (default: False) boolean

        OUTPUT:

        A tuple containing one tuple of augmented vertices per augmentation.

        EXAMPLES::

           sage: plat([2,2,2]).augmentations()
           ((2,), (1, 2), (0,), (0, 1), (0, 1, 2))
           sage: plat([2,1,4,5,1,3,5,1,2,5,4]).augmentations()
           ()
        """
        try:
            return self.__augmentations__
        except AttributeError:
            if self.rot() != 0:
                self.__augmentations__ = ()
            else:
                self.__augmentations__ = tuple([tuple(sorted(e)) for e in
                                                self.__augsearch__(verbose,False)])
            return self.__augmentations__

    def __augsearch__(self, verbose=False, homology_only=False):
        """
        Search through all augmentations of the DGA.

        INPUT:

        - ``verbose`` -- (default: False)

        - ``homology_only`` -- (default: False)

        OUTPUT:

        A list of augmentations if homology_only is False, and a list of reduced
        linearized homology polynomials otherwise.
        """
        R = self.__comm_ring__()
        n = R.ngens()

        # Set all crossings with nonzero grading to 0
        ghom = R.hom([R.gen(i) if self.grading(i)==0 else 0
                      for i in xrange(n)])
        difflist = filter(lambda x: x != 0,
                          map(ghom, self.__abelian_differentials__()))
        genlist = filter(lambda i: self.grading(i) == 0, range(n))
        
        # Sort variables by frequency so we can get rid of the most
        # common ones first
        freqlist = prod([prod(f.monomials()) for f in difflist]).degrees()
        genlist.sort(lambda i,j: cmp(freqlist[j], freqlist[i]))

        if verbose: import sys
        results = []

        def augsearch(glist, dlist, augmented):
            """
            Depth-first search.
            """
            if dlist == []:
                for i in subsets(glist):
                    if not homology_only:
                        results.append(augmented+i)
                        if verbose:
                            print augmented
                            sys.stdout.flush()
                    else:
                        h = self.homology(augmented+i, False)
                        if h not in results:
                            results.append(h)
                            if verbose:
                                print h
                                sys.stdout.flush()
                return
            
            # If there are any differentials of the form x or x+1,
            # make those trivial substitutions to save time
            forced, gl, dl = [], copy(glist), copy(dlist)
            while True:
                subsdict = {}
                for g in copy(gl):
                    x = R.gen(g)
                    if x in dl:
                        subsdict[x] = 0
                        gl.remove(g)
                    elif x+1 in dl:
                        subsdict[x] = 1
                        gl.remove(g)
                        forced.append(g)
                newdl = [f.subs(subsdict) for f in dl]
                dl = filter(lambda i: i != 0, newdl)
                if len(subsdict.keys()) == 0:
                    break
                if 1 in dl:
                    return

            auglist = augmented + forced

            # Sort variables by frequency so we can get rid of the most
            # common ones first
            freqlist = R(prod([prod(f.monomials()) for f in dl])).degrees()
            gl.sort(lambda i,j: cmp(freqlist[j], freqlist[i]))

            if len(gl) == 0:
                augsearch([], dl, auglist)
            else:
                x = R.gen(gl[0])
                newd = [f.substitute({x:0}) for f in dl]
                if 1 not in newd:
                    augsearch(gl[1:], filter(lambda x: x != 0, newd),
                              auglist)
                newd = [f.substitute({x:1}) for f in dl]
                if 1 not in newd:
                    augsearch(gl[1:], filter(lambda x: x != 0, newd),
                              auglist+[gl[0]])

        augsearch(genlist, difflist, [])
        return results

    def crossings(self):
        """
        Return the crossings of K.

        OUTPUT:

        A tuple of positive integers.

        EXAMPLES::

           sage: plat([2,2,2]).crossings()
           (2, 2, 2)
        """
        return self.__crossinglist__

    def differential(self, i):
        """
        Return the differential of the ith crossing of this plat.
        If i >= ncrossings, return the differential of the
        (i-ncrossings)th right cusp.

        INPUT:

        - ``i`` -- a positive integer between 1 and ncrossings+ncusps

        OUTPUT:

        An element of a free noncommutative polynomial ring over GF(2).

        EXAMPLES::

           sage: K = plat([2,2,2])
           sage: K.differential(2)
           0
           sage: K.differential(3)
           1 + x0 + x2 + x0*x1*x2
        """
        return self.differentials()[i]

    def differentials(self):
        """
        Return the list of differentials of the crossings and right cusps
        of this plat.

        OUTPUT:
        
        A tuple of elements of a free noncommutative polynomial ring over
        GF(2).

        EXAMPLES::

           sage: plat([2,2,2]).differentials()
           (0, 0, 0, 1 + x0 + x2 + x0*x1*x2, 1 + x0 + x2 + x2*x1*x0)
        """
        try:
            return self.__differential_list__
        except AttributeError:
            nc = self.ncusps()
            dlist, wlist = [],[[0]*(2*nc+1) for i in xrange(0,2*nc+1)]
            for i in xrange(nc):
                wlist[2*i+1][2*(i+1)] = 1
            for a in xrange(self.ncrossings()):
                c, x = self.crossings()[a], self.ring().gen(a)
                dlist.append(wlist[c][c+1])
                ### Update wlist
                wlist[c][c+1] = 0

                oldwc = [wlist[i][c] for i in xrange(c)]
                oldwcp1 = [wlist[i][c+1] for i in xrange(c)]
                for i in xrange(1,c):
                    # w'(i,c) = w(i+1,c)+w(i,c)x, w'(i+1,c) = w(i,c)
                    wlist[i][c] = oldwcp1[i] + oldwc[i]*x
                    wlist[i][c+1] = oldwc[i]

                oldwc, oldwcp1 = copy(wlist[c]), copy(wlist[c+1])
                for j in xrange(c+2,2*nc+1):
                    # w'(c,j) = w(c+1,j), w'(c+1,j) = w(c,j) + x*w(c+1,j)
                    wlist[c][j] = oldwcp1[j]
                    wlist[c+1][j] = oldwc[j] + x*oldwcp1[j]
            ### Add differentials of the cusps
            for i in xrange(nc):
                dlist.append(1 + wlist[2*i+1][2*(i+1)])
            self.__differential_list__ = tuple(dlist)
        return self.__differential_list__

    def double_augmentation(self, e, check_augmentation = True):
        """
        Given an augmentation e of K, return the corresponding augmentation
        of W_0(K) which augments the north and south crossings of each
        augmented crossing of K as well as the rightmost crossing of the
        clasp.

        INPUT:

        - ``e`` -- A list of nonnegative integers representing the vertices
          of K for which e(v) = 1.
        - ``check_augmentation`` -- (default: True) a boolean flag
          indicating whether we should raise a ValueError if e is not a
          valid augmentation.

        OUTPUT:

        A tuple of integers representing an augmentation of
        K.whitehead_double().

        EXAMPLES::

           sage: K = plat([2,2,2])
           sage: e = [1,2]; K.homology(e)
           1
           sage: e2 = K.double_augmentation(e); e2
           (7, 8, 11, 12, 15)
           sage: K.whitehead_double().homology(e2)
           2*t + 3
        """
        aug = []
        nx, nc = self.ncrossings(), self.ncusps()
        for c in e:
            aug += [4*c + nc+1, 4*c + nc+2]
        return tuple(sorted(aug + [4*nx + nc + 1]))

    def grading(self, n):
        """
        Return the grading of the nth crossing; if n > ncrossings, return
        the grading of the (n-ncrossings)th right cusp, counted from top
        to bottom.  This is given as an element of ZZ/(2r(K)ZZ).

        INPUT:

        - ``i`` -- an integer between 0 and ncrossings+ncusps-1

        OUTPUT:

        An element of ZZ/(2r(K)ZZ)

        EXAMPLES::

           sage: K = plat([2,2,2])
           sage: K.grading(1)
           0
           sage: K.grading(4)
           1
           sage: K.grading(4).parent()
           Integer Ring
        """
        return self.gradings()[n]

    def gradings(self):
        """
        Return a list of the gradings of this plat as elements of
        ZZ/(2r(K)ZZ).

        OUTPUT:

        A tuple of elements of ZZ/(2r(K)ZZ).

        EXAMPLES::

           sage: K = plat([2,2,2]); K.rot()
           0
           sage: K.gradings()
           (0, 0, 0, 1, 1)
           sage: K.gradings()[3].parent()
           Integer Ring
           
           sage: M = plat([2,1,4,5,1,3,5,1,2,5,4])
           sage: M.gradings()
           (0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 1, 1, 1)
           sage: M.rot()
           -1
           sage: M.gradings()[1].parent()
           Ring of integers modulo 2
        """
        try:
            return self.__gradinglist__
        except AttributeError:
            # Strand i on the left is strand rcpos[i] on the right
            positions = range(2*self.ncusps()+1)
            for c in self.crossings():
                positions[c], positions[c+1] = positions[c+1], positions[c]
            rcpos = [0] + [positions.index(i)
                           for i in xrange(1,2*self.ncusps()+1)]
            
            # Strand i on the left has Maslov potential mu[i]
            mu, cpos = [None] * (2*self.ncusps()+1), 1
            mu[cpos] = 2*self.ncusps()
            while True:
                p, oldmu = rcpos[cpos], mu[cpos]
                oldpos = cpos
                if p % 2 == 0: # strand ends on the bottom of a right cusp
                    cpos = rcpos.index(p-1)
                    newmu = oldmu+1
                else:          # strand ends on the top of a right cusp
                    cpos = rcpos.index(p+1)
                    newmu = oldmu-1
                mu[cpos] = newmu

                # Move to the other strand of the new left cusp
                if cpos % 2 == 0:
                    cpos -= 1
                    newmu += 1
                else:
                    cpos += 1
                    newmu -= 1

                if mu[cpos] is not None:
                    self.__rotation_number__ = (mu[cpos]-newmu) // 2
                    break
                mu[cpos] = newmu

            if None in mu[1:]:
                raise ValueError, "Plat has more than one component"

            # Use the Maslov potentials to construct the grading on crossings
            gradinglist, gring = [], Zmod(2*self.__rotation_number__)
            for c in self.crossings():
                gradinglist.append(gring(mu[c] - mu[c+1]))
                mu[c], mu[c+1] = mu[c+1], mu[c]

            # Right cusps all have grading 1
            gradinglist.extend([1] * self.ncusps())
            self.__gradinglist__ = tuple(gradinglist)
            
        return self.__gradinglist__

    def homology(self, augmentation, check_augmentation = True):
        """
        Compute the linearized homology of this front with respect to the
        given augmentation.  The output is the *reduced* Chekanov polynomial
        p(t), i.e. the unique polynomial such that t + p(t) + p(t^(-1))
        is the Poincare polynomial of the linearized homology.

        This function uses Poincare duality (due to Sabloff) and the
        fact that the Euler characteristic is tb(K) to avoid doing
        any computations in nonnegative gradings.

        INPUT:

        - ``augmentation`` -- a list of indices of vertices satisfying
          e(v)=1
        - ``check_augmentation`` -- (default: True) a boolean flag
          determining whether or not we should raise a ValueError if the
          augmentation is not valid.

        OUTPUT:

        A polynomial in ZZ[t] representing the reduced linearized homology.

        EXAMPLES::

           sage: K = plat([2,2,2])
           sage: K.homology([1,2])
           1
           sage: K.homology([1,2]).parent()
           Univariate Polynomial Ring in t over Integer Ring
        """
        if check_augmentation and not self.is_augmentation(augmentation):
            raise ValueError, "input is not a valid augmentation"
        gmax = max(self.gradings())
        R = self.__comm_ring__()
        n = R.ngens()

        # Build lists of vertices
        try:
            vdict = self.__homology_vdict__
        except AttributeError:
            vdict = {}
            vdict[-1] = []
            for g in xrange(0, gmax+1):
                vdict[g] = filter(lambda i: self.grading(i) == g, range(n))
            self.__homology_vdict__ = vdict

        # Use a list of modified "differentials" in which we've thrown
        # out any monomial with more than one factor in nonzero grading
        # since these can never contribute to any linearized differential
        try:
            difflist = self.__hom_difflist__
        except AttributeError:
            difflist = [R(0)] * n
            S.<t> = PolynomialRing(GF(2), 't')
            f = R.hom([t if self.grading(v) != 0 else S(1) for v in xrange(n)])
            for i in xrange(n):
                if self.grading(i) >= 1:
                    d = R(self.__abelian_differentials__()[i])
                    for m in d.monomials():
                        if f(m).degree() < 2:
                            difflist[i] += m
            self.__hom_difflist__ = difflist
            
        # Build the linearized differential
        ddict = {}
        for g in xrange(0, gmax+1):
            ddict[g] = matrix(GF(2), len(vdict[g-1]), len(vdict[g]))

        for g in xrange(1, gmax+1):
            for v in vdict[g]:
                diff = difflist[v]
                vindex = vdict[g].index(v)
                for m in diff.monomials():
                    varlist = [R.gens().index(x) for x in m.variables()]
                    unaug = filter(lambda i: i not in augmentation,
                                   varlist)
                    # If two generators are not augmented, do nothing
                    # If one (c) is not augmented, then m contributes c
                    if len(unaug) == 1:
                        if m.degree(R.gen(unaug[0])) == 1:
                            ddict[g][ vdict[g-1].index(unaug[0]), vindex ] += 1
                    # If all are augmented, m contributes their sum
                    elif unaug == []:
                        for i in varlist:
                            e = m.degree(R.gen(i))
                            ddict[g][ vdict[g-1].index(i), vindex ] += e

        try:
            nlist = self.__grading_count__
        except AttributeError:
            nlist = [0] * (gmax+1)
            for i in xrange(n):
                if self.grading(i) > 0:
                    nlist[self.grading(i)] += 1
            self.__grading_count__ = nlist

        # Compute rk(H_k) as dim(C_k) - rk(\partial_k) - \rk(\partial_{k+1})
        # as done by Melvin and Shrestha.
        rklist = [0] + [ddict[g].rank() for g in xrange(1,gmax+1)] + [0]
        S.<t> = PolynomialRing(ZZ, 't')
        positive_poly = S(sum([(nlist[g]-rklist[g]-rklist[g+1])*t^g
                               for g in xrange(1,gmax+1)]))

        ## Old code for using the Sage homology classes (currently slower
        ## since we don't care about computing the homology *groups*):
        #blist = ChainComplex(ddict, degree=-1).betti()
        #positive_poly = S(sum([blist[i]*t^i for i in blist.keys() if i > 0]))

        # Since tb(K) is the Euler characteristic of the linearized
        # complex, by Poincare duality the Betti numbers b_i satisfy
        #    b_0 = tb(K) - 2 \sum_{i>0} (-1)^i b_i - 1.
        b_0 = self.tb() - 1 - 2*positive_poly(-1)
        reduced_poly = positive_poly - t + (b_0 // 2)
        return reduced_poly

    def is_augmentation(self, vertices):
        """
        Determine if the given vertices specify a valid graded augmentation.

        INPUT:

        - ``vertices`` - a list of positive integers specifying vertices at
          which e(v) = 1

        OUTPUT:

        True if the augmentation is valid and False otherwise.

        EXAMPLES::

           sage: K = plat([2,2,2])
           sage: K.is_augmentation([1,2])
           True
           sage: K.is_augmentation([1,2,4])
           False
        """
        R = self.__comm_ring__()
        subs = {}
        for i in xrange(R.ngens()):
            if i in vertices:
                subs[i] = 1
                if self.grading(i) != 0:
                    return False
            else:
                subs[i] = 0
        eofd = [ f.substitute(subs) for f in self.__abelian_differentials__()]
        return len(filter(lambda x: x != 0, eofd)) == 0

    def ncrossings(self):
        """
        Return the number of crossings of this plat.

        OUTPUT:

        A positive integer.

        EXAMPLES::

           sage: plat([2,2,2]).ncrossings()
           3
        """
        return len(self.crossings())

    def ncusps(self):
        """
        Return the number of left cusps of this plat.

        OUTPUT:

        A positive integer.

        EXAMPLES::

           sage: plat([2,2,2]).ncusps()
           2
        """
        return self.__ncusps__

    def ring(self):
        """
        Return a free algebra in n variables over GF(2).  The differentials
        are elements of this ring.

        OUTPUT:

        A free algebra.

        EXAMPLES::

           sage: plat([2,2,2]).ring()
           Free Algebra on 5 generators (x0, x1, x2, x3, x4) over Finite Field of size 2
        """
        return self.__ring__

    def rot(self):
        """
        Return the rotation number of this plat for some orientation.

        OUTPUT:

        An integer.

        EXAMPLES::

           sage: plat([2,2,2]).rot()
           0
           sage: plat([2,1,4,5,1,3,5,1,2,5,4]).rot()
           -1
        """
        try:
            return self.__rotation_number__
        except AttributeError:
            _ = self.gradings()
            return self.__rotation_number__

    def tb(self):
        """
        Return the Thurston-Bennequin number of this plat.

        OUTPUT:

        An integer.

        EXAMPLES::

           sage: plat([2,2,2]).tb()
           1
           sage: plat([2,4,2,3,4,4,3,2]).tb()
           -3
        """
        try:
            return self.__tb__
        except AttributeError:
            npos = len(filter(lambda i: i%2 == 0, self.gradings()))
            nneg = len(self.gradings()) - npos
            self.__tb__ = npos - nneg
        return self.__tb__

    def whitehead_double(self, ntwists=0):
        """
        Return the Legendrian Whitehead double of this plat.  We add
        "ntwists" half twists next to the clasp; if ntwists is even the
        resulting plat has rotation number 0.

        INPUT:

        - ``ntwists`` - (default: 0) a nonnegative integer.

        OUTPUT:

        A plat representing the n-twisted Legendrian Whitehead double of K.

        EXAMPLES::

           sage: W = plat([2,2,2]).whitehead_double(); W
           plat([2, 6, 4, 3, 5, 4, 4, 3, 5, 4, 4, 3, 5, 4, 2, 2, 6])
           sage: W.tb(), W.rot()
           (1, 0)
           sage: W.all_homology()
           [1, 2*t + 3, t + 2]
        """
        clist = range(2,self.ncusps()*4, 4)
        for c in self.crossings():
            clist.extend([2*c, 2*c-1, 2*c+1, 2*c])
        clist.extend([3]*ntwists + [2])
        clist.extend( range(2, self.ncusps()*4, 4) )
        return plat(clist)

###
###
### Knot table code begins here
###
###

class __KnotTableClass__:
  def __getitem__(self, name):
    """
    Returns a maximal tb representative of the knot specified by the
    string `name'.  Acceptable names are of the form `8_19' or
    `m3_1', and all knots and their mirrors up to 9 crossings are
    included.

    INPUT:

    - ``name`` - A string of the form '8_19' or 'm3_1'.

    OUTPUT:

    A plat of the given knot type.

    EXAMPLES::

       sage: LegendrianKnotTable['m3_1']
       plat([2, 2, 2])
       sage: LegendrianKnotTable['m8_21'].all_homology()
       [1, t + 2]
       sage: LegendrianKnotTable['9_46'].all_homology()
       [0]
    """
    try:
      if name[0] == 'm':
        klist, num = __mirrors__, name[1:]
      else:
        klist, num = __knots__, name
      cr, ind = map(int, num.split('_'))
    except ValueError:
      raise ValueError, "Names must be of the form '8_19' or 'm3_1'"

    if cr < 3 or cr > len(klist):
      raise ValueError, "Crossing number must be between 3 and %s"%len(klist)
    if ind < 0 or ind > len(klist[cr-1]):
      raise ValueError, "Index does not correspond to a %s-crossing knot"%cr
    return plat(klist[cr-1][ind-1])

  def __iter__(self):
    """
    Returns an iterator through the knot table.  Elements are sorted first
    by crossing number, then knots by index, then mirrors by index.
    """
    for i in range(len(__knots__)):
      for j in range(len(__knots__[i])):
        yield plat(__knots__[i][j])
      for j in range(len(__mirrors__[i])):
        yield plat(__mirrors__[i][j])

LegendrianKnotTable = __KnotTableClass__()

__knots__ = [[], [], [[2, 1, 4, 5, 1, 3, 5, 1, 2, 5, 4]],
   [[2, 1, 4, 5, 1, 1, 3, 5, 1, 2, 5, 4]], [[4, 3, 2, 1, 6, 7, 8, 9, 
     1, 3, 5, 7, 9, 1, 2, 3, 4, 9, 8, 7, 6], [2, 3, 3, 4, 5, 1, 3, 5, 
     1, 5, 4, 3, 2]], [[2, 1, 4, 5, 3, 4, 5, 1, 4, 3, 3, 5, 1, 5, 4, 
     3, 3, 2], [2, 1, 4, 8, 7, 3, 2, 6, 7, 8, 6, 6, 5, 8, 2, 4, 7, 
     6], [2, 1, 4, 5, 6, 7, 1, 1, 3, 5, 7, 7, 6, 5, 1, 2, 5, 4]], [[6,
      5, 4, 3, 2, 1, 8, 9, 10, 11, 12, 13, 1, 3, 5, 7, 9, 11, 13, 1, 
     2, 3, 4, 5, 6, 13, 12, 11, 10, 9, 8],
    [2, 3, 3, 4, 5, 1, 3, 5, 1, 5, 4, 3, 1, 3, 2], [2, 3, 3, 4, 5, 6, 
     7, 1, 3, 5, 7, 1, 7, 6, 5, 4, 3, 3, 2], [2, 4, 6, 7, 8, 10, 11, 
     7, 6, 4, 3, 5, 4, 6, 2, 3, 9, 10, 8, 9, 10, 7, 8, 4, 5, 1, 2, 3, 
     4, 6, 8], [2, 1, 4, 6, 8, 9, 4, 5, 6, 3, 2, 4, 3, 1, 2, 6, 5, 4, 
     7, 8, 4, 6, 8],
    [6, 7, 8, 9, 4, 4, 5, 6, 7, 8, 8, 6, 4, 4, 5, 2, 3, 4, 2], [2, 1, 
     6, 8, 9, 4, 3, 2, 7, 8, 2, 4, 6, 8, 4, 5, 6, 5, 4]], [[2, 3, 4, 
     5, 1, 1, 1, 3, 5, 1, 1, 1, 5, 4, 3, 2], [4, 3, 2, 1, 6, 8, 10, 
     11, 12, 13, 6, 7, 8, 9, 10, 11, 12, 7, 6, 5, 4, 3, 2, 6, 7, 8, 7,
      6, 4, 2, 12, 10],
    [2, 1, 4, 5, 3, 2, 5, 6, 7, 8, 9, 4, 3, 1, 3, 5, 7, 9, 1, 9, 8, 7,
      6, 3, 4, 2, 3, 5, 1, 2, 5, 4], [8, 7, 6, 5, 4, 3, 10, 11, 12, 
     13, 3, 2, 1, 5, 7, 8, 9, 11, 13, 8, 7, 3, 2, 4, 3, 5, 6, 7, 1, 2,
      3, 6, 5, 3, 4, 5, 6, 11, 10, 9, 12, 11, 13, 12, 11, 10, 9, 
     8], [2, 1, 4, 5, 1, 1, 1, 3, 3, 3, 5, 5, 5, 4, 1, 2], [2, 1, 4, 
     6, 8, 4, 5, 8, 7, 6, 6, 3, 4, 2, 3, 6, 5, 4, 1, 2, 4, 6, 7, 
     8], [4, 3, 3, 2, 1, 6, 7, 7, 7, 7, 7, 3, 5, 1, 1, 2, 3, 4, 5, 
     6], [4, 3, 2, 1, 6, 7, 8, 9, 10, 11, 3, 5, 6, 9, 11, 1, 3, 7, 6, 
     5, 3, 4, 5, 11, 10, 9, 8, 7, 2, 3, 1, 2, 3, 4, 5, 6], [2, 1, 4, 
     5, 6, 7, 8, 9, 1, 1, 1, 3, 5, 7, 9, 1, 2, 3, 9, 8, 7, 6, 5, 
     4], [2, 1, 4, 6, 4, 4, 6, 6, 5, 4, 3, 2, 7, 5, 4, 2], [4, 3, 2, 
     1, 6, 8, 5, 4, 8, 7, 6, 4, 3, 2, 6, 9, 8, 6, 4, 2], [6, 7, 5, 4, 
     3, 2, 1, 1, 1, 7, 8, 9, 3, 5, 7, 9, 1, 2, 3, 4, 9, 8, 7, 6], [2, 
     1, 4, 6, 8, 9, 3, 2, 2, 7, 8, 8, 10, 10, 9, 8, 6, 4, 5, 6, 5, 4, 
     11, 10], [4, 3, 6, 7, 5, 4, 3, 2, 1, 1, 3, 4, 5, 7, 8, 9, 3, 7, 
     9, 9, 8, 7, 6, 5, 5, 4, 1, 2], [4, 6, 8, 6, 5, 8, 7, 4, 2, 1, 8, 
     6, 7, 6, 5, 4, 3, 2, 9, 8, 7, 6, 4, 2], [6, 5, 4, 3, 2, 1, 8, 7, 
     6, 5, 4, 10, 6, 5, 10, 9, 8, 7, 6, 11, 10, 8, 6, 4, 3, 2, 4, 3, 
     2, 1, 5, 4, 3, 2, 6, 4], [2, 1, 4, 3, 2, 6, 5, 7, 6, 4, 3, 2, 2, 
     8, 6, 8, 7, 9, 8, 6, 5, 4, 2, 3, 4, 3, 2, 6], [6, 5, 4, 3, 2, 1, 
     7, 8, 9, 3, 2, 1, 5, 4, 3, 3, 3, 2, 1, 7, 9, 5, 6, 7, 6, 5, 2, 3,
      1, 2, 3, 4, 9, 8, 7, 6], [2, 1, 1, 4, 3, 2, 1, 5, 4, 5, 4, 5, 4,
      5, 4, 3, 5, 4, 3, 2], [2, 1, 4, 6, 7, 1, 3, 4, 3, 1, 1, 2, 5, 6,
      4, 6], [6, 5, 8, 9, 2, 1, 4, 3, 2, 7, 5, 4, 5, 6, 7, 9, 2, 4, 5,
      6, 3, 4, 9, 8]], [[6, 5, 4, 3, 2, 1, 8, 9, 10, 11, 12, 13, 14, 
     15, 16, 17, 1, 3, 5, 7, 9, 11, 13, 15, 17, 1, 2, 3, 4, 5, 6, 17, 
     16, 15, 14, 13, 12, 11, 10, 9, 8], [2, 1, 4, 5, 1, 1, 1, 1, 1, 1,
      1, 3, 5, 1, 2, 5, 4], [4, 3, 2, 1, 6, 7, 1, 1, 3, 5, 7, 1, 1, 1,
      1, 1, 2, 3, 4, 7, 6], [6, 5, 4, 3, 2, 1, 8, 9, 1, 1, 1, 9, 7, 5,
      3, 1, 1, 1, 2, 3, 4, 9, 8, 7, 6], [8, 7, 6, 5, 4, 3, 10, 11, 12,
      13, 14, 15, 3, 5, 7, 8, 9, 11, 13, 2, 1, 8, 7, 3, 2, 1, 4, 3, 2,
      13, 12, 11, 10, 9, 5, 6, 7, 6, 5, 3, 15, 14, 13, 12, 11, 15, 14,
      13, 12, 11, 10, 9, 8, 3, 4, 5, 6], [4, 6, 8, 10, 12, 4, 5, 2, 1,
      6, 7, 12, 11, 10, 9, 8, 8, 3, 2, 4, 3, 5, 4, 6, 5, 7, 6, 1, 2, 
     3, 4, 6, 8, 13, 12, 11, 10], [2, 4, 6, 2, 3, 8, 6, 5, 4, 4, 4, 7,
      6, 9, 8, 7, 4, 5, 6, 9, 8, 1, 2, 4, 6], [2, 4, 6, 8, 10, 9, 8, 
     7, 11, 10, 9, 8, 12, 10, 9, 8, 13, 11, 10, 9, 8, 12, 11, 10, 13, 
     12, 10, 2, 3, 4, 5, 6, 6, 1, 2, 3, 4], [2, 1, 4, 6, 8, 10, 4, 3, 
     2, 1, 5, 4, 3, 2, 6, 5, 4, 3, 7, 6, 5, 4, 10, 9, 8, 8, 7, 6, 6, 
     12, 11, 10, 9, 8, 13, 12, 11, 10, 10, 13, 12], [2, 1, 4, 6, 8, 
     10, 4, 3, 2, 1, 5, 8, 7, 6, 9, 4, 3, 6, 10, 9, 8, 6, 5, 4, 4, 2, 
     8, 7, 6, 11, 10, 9, 8], [2, 3, 3, 4, 5, 6, 7, 7, 7, 3, 5, 1, 1, 
     1, 1, 2, 3, 6, 5, 5, 4], [2, 4, 6, 8, 8, 7, 6, 2, 3, 4, 5, 6, 1, 
     2, 6, 9, 8, 6, 6, 3, 4], [10, 8, 6, 4, 3, 2, 2, 1, 10, 9, 8, 7, 
     6, 5, 4, 3, 2, 11, 10, 9, 8, 4, 6, 6, 6], [2, 4, 6, 8, 10, 11, 
     12, 13, 2, 3, 4, 5, 8, 7, 6, 9, 8, 7, 10, 9, 8, 11, 10, 9, 8, 12,
      11, 10, 9, 13, 12, 10, 9, 8, 10, 8, 1, 2, 3, 4, 6], [4, 3, 3, 2,
      1, 1, 1, 3, 2, 3, 3, 6, 7, 8, 9, 10, 11, 11, 11, 11, 5, 7, 9, 
     10, 9, 8, 7, 6, 4], [4, 3, 2, 2, 2, 6, 6, 5, 4, 4, 3, 2, 6, 6, 6,
      3, 4], [6, 5, 4, 3, 8, 9, 10, 11, 12, 13, 3, 2, 1, 7, 9, 11, 10,
      12, 11, 13, 11, 1, 3, 5, 1, 2, 3, 4, 5, 6, 7, 8, 9, 9, 10, 13, 
     12], [4, 3, 2, 2, 2, 6, 8, 8, 7, 6, 9, 8, 3, 4, 6, 6, 5, 4, 7, 6,
      2], [4, 3, 3, 2, 1, 1, 1, 6, 7, 8, 9, 9, 9, 9, 9, 7, 6, 5, 6, 7,
      7, 5, 4, 3, 2, 4, 5, 8, 7, 7, 6, 5, 4], [8, 7, 7, 6, 5, 4, 3, 3,
      2, 1, 3, 2, 10, 11, 12, 13, 13, 11, 9, 7, 5, 4, 3, 3, 13, 12, 
     11, 10, 9, 8, 7, 6, 5, 5, 4, 3, 2], [6, 5, 4, 3, 2, 1, 1, 8, 9, 
     9, 10, 11, 11, 11, 11, 7, 6, 5, 3, 6, 7, 9, 9, 8, 7, 8, 9, 1, 2, 
     3, 4, 5, 5, 6, 10, 9, 8], [4, 3, 2, 1, 5, 6, 7, 3, 7, 1, 3, 1, 3,
      5, 7, 7, 6, 5, 4, 1, 2], [4, 3, 3, 2, 1, 6, 7, 7, 7, 8, 9, 3, 2,
      1, 5, 4, 3, 2, 7, 7, 6, 5, 3, 3, 4, 9, 9, 8, 7, 9, 8, 7, 6], [2,
      4, 6, 1, 7, 8, 4, 4, 8, 7, 3, 6, 2, 2, 6, 5, 4, 8, 7, 2, 3, 6, 
     4, 3, 2], [4, 6, 3, 8, 2, 8, 1, 7, 6, 6, 5, 4, 4, 6, 9, 3, 2, 8, 
     2, 4, 6], [4, 6, 3, 7, 2, 8, 1, 9, 3, 7, 2, 6, 1, 5, 4, 3, 6, 7, 
     9, 3, 5, 7, 1, 2, 9, 8, 7, 1, 2, 7, 3, 6, 5, 1, 2, 3, 4], [2, 1, 
     4, 6, 8, 9, 6, 5, 4, 3, 2, 7, 6, 8, 7, 4, 4, 5, 6, 2, 6, 9, 8, 4,
      6], [6, 5, 4, 3, 2, 1, 8, 8, 10, 7, 11, 6, 5, 4, 8, 9, 10, 4, 3,
      2, 6, 2, 4, 8, 10], [6, 5, 4, 3, 2, 1, 1, 5, 4, 3, 3, 2, 1, 8, 
     9, 10, 11, 12, 13, 7, 6, 5, 4, 3, 2, 11, 12, 13, 9, 10, 11, 11, 
     7, 5, 3, 4, 9, 8, 7, 10, 9, 13, 12, 11, 10, 9, 8, 7, 6], [2, 4, 
     6, 8, 1, 9, 4, 3, 2, 5, 4, 3, 6, 5, 4, 1, 2, 4, 6, 7, 8, 4, 6, 8,
      8], [2, 4, 6, 8, 8, 10, 7, 9, 11, 6, 8, 10, 7, 9, 11, 8, 2, 3, 
     4, 6, 1, 4, 8, 10, 2, 5, 3, 6, 4], [4, 3, 2, 1, 6, 7, 8, 9, 1, 3,
      5, 7, 8, 1, 2, 5, 6, 7, 3, 5, 7, 9, 9, 8, 7, 7, 6, 3, 4],
    [4, 3, 2, 6, 8, 6, 5, 4, 8, 2, 4, 6, 7, 9, 3, 4, 6, 8, 6, 5, 4, 1,
      2, 7, 6],
    [4, 3, 6, 7, 3, 7, 8, 9, 2, 1, 5, 3, 5, 7, 1, 3, 4, 7, 6, 5, 9, 8,
      7, 2, 3, 9, 8, 7, 6, 1, 2, 3, 4], [2, 1, 4, 5, 1, 3, 5, 1, 3, 5,
      1, 3, 5, 5, 4, 1, 2], [2, 3, 4, 5, 6, 7, 7, 7, 1, 1, 1, 1, 5, 3,
      3, 2, 3, 6, 5, 5, 4], [2, 4, 6, 8, 8, 7, 6, 2, 3, 4, 4, 5, 6, 6,
      9, 6, 8, 5, 4, 1, 2], [2, 6, 5, 4, 8, 9, 5, 6, 6, 7, 8, 8, 8, 2,
      3, 4, 4, 4, 1, 2, 6, 5, 6, 5, 4], [6, 5, 4, 2, 1, 8, 10, 11, 8, 
     7, 6, 3, 2, 9, 8, 7, 6, 4, 5, 6, 2, 3, 4, 10, 10, 9, 8, 8, 7, 6, 
     10, 9, 8],
    [4, 3, 2, 1, 6, 5, 4, 8, 7, 9, 8, 10, 4, 6, 8, 3, 2, 4, 2, 10, 9, 
     8, 4, 5, 11, 10, 8, 7, 6, 7, 8, 5, 4],
    [4, 3, 2, 1, 6, 7, 3, 3, 1, 1, 5, 4, 3, 6, 5, 5, 7, 7, 7, 6, 1, 2,
      3, 3, 4],
    [2, 1, 6, 5, 4, 3, 2, 8, 7, 5, 4, 2, 9, 8, 6, 5, 2, 3, 9, 8, 6, 7,
      4, 3, 2, 9, 5, 6, 9, 8],
    [6, 5, 2, 1, 4, 5, 4, 3, 2, 5, 7, 4, 7, 2, 4, 7, 6], [2, 1, 4, 6, 
     8, 9, 4, 5, 6, 7, 3, 2, 1, 4, 3, 2, 6, 5, 4, 9, 7, 4, 6, 9, 
     8], [4, 3, 2, 1, 6, 7, 8, 7, 8, 6, 1, 3, 5, 6, 1, 5, 6, 5, 4, 1, 
     2], [2, 4, 6, 3, 5, 3, 4, 5, 5, 6, 2, 3, 4, 1, 2], [4, 3, 2, 1, 
     6, 7, 3, 2, 1, 5, 7, 8, 9, 2, 4, 7, 9, 1, 7, 6, 2, 3, 5, 8, 7, 9,
      8, 7, 6, 1, 2, 3, 4],
    [4, 6, 8, 9, 10, 11, 2, 1, 4, 3, 5, 7, 9, 11, 2, 4, 6, 3, 5, 7, 1,
      4, 2, 4, 6, 11, 10, 9, 8],
    [10, 9, 8, 7, 6, 2, 4, 1, 7, 8, 9, 4, 3, 5, 8, 11, 2, 4, 6, 1, 3, 
     5, 9, 2, 4, 8, 7, 11, 10, 9, 8, 4, 6]]]

__mirrors__ = [[], [], [[2, 2, 2]],
   [[2, 4, 2, 3, 4, 4, 3, 2]],
   [[2, 2, 2, 2, 2], [2, 6, 5, 4, 5, 6, 2, 3, 4, 1, 2, 4, 6]], [[4, 3,
      2, 1, 6, 5, 4, 3, 2, 8, 2, 4, 4, 8, 7, 6, 9, 8], [2, 1, 3, 4, 5,
      1, 3, 5, 1, 1, 2, 3, 5, 4], [2, 4, 6, 7, 2, 3, 4, 5, 6, 1, 2, 4,
      6, 6]], [[2, 2, 2, 2, 2, 2, 2], [2, 1, 4, 6, 8, 10, 11, 3, 2, 9,
      10, 8, 7, 6, 5, 4, 2, 10, 4, 9, 8, 7, 6], [2, 4, 6, 7, 8, 9, 5, 
     6, 7, 8, 2, 6, 1, 3, 2, 4, 6, 6, 8], [2, 1, 3, 4, 5, 1, 1, 3, 5, 
     1, 2, 3, 5, 5, 4], [2, 1, 4, 5, 6, 7, 1, 1, 1, 3, 5, 7, 7, 2, 3, 
     4, 5, 7, 6], [2, 1, 3, 4, 5, 6, 7, 7, 7, 1, 3, 5, 6, 1, 2, 3, 3, 
     3, 4], [4, 5, 6, 7, 5, 4, 3, 2, 1, 7, 6, 5, 3, 7, 5, 4, 3, 1, 1, 
     2, 3, 4, 5, 7, 6, 2, 1, 1, 2, 3, 4]], [[2, 4, 6, 8, 10, 12, 2, 3,
      4, 5, 6, 7, 12, 11, 10, 9, 8, 13, 12, 11, 10, 8, 7, 6, 1, 2, 3, 
     4],
    [2, 1, 4, 5, 5, 5, 3, 1, 1, 1, 1, 1, 5, 4, 1, 2], [2, 1, 4, 8, 7, 
     6, 7, 8, 3, 2, 4, 5, 6, 6, 6, 6, 8, 2, 3, 4], [2, 2, 2, 4, 4, 4, 
     4, 4, 3, 2, 3, 4], [4, 3, 6, 8, 10, 12, 13, 11, 10, 9, 12, 11, 
     10, 12, 11, 13, 12, 5, 4, 6, 5, 4, 3, 2, 1, 7, 6, 5, 4, 3, 2, 10,
      8, 6, 4, 3, 5, 6, 7, 4, 5, 6, 4, 5, 6, 3, 4, 10, 9, 8, 11, 10],
    [4, 3, 2, 1, 6, 7, 8, 9, 9, 1, 1, 3, 5, 7, 9, 9, 9, 8, 7, 6, 1, 2,
      3, 4], [4, 3, 2, 1, 6, 5, 4, 3, 2, 2, 4, 8, 8, 10, 10, 9, 8, 8, 
     7, 6, 11, 10, 9, 8], [2, 1, 4, 6, 7, 3, 2, 5, 6, 4, 6, 2, 6, 5, 
     4, 4, 2, 4, 7, 6], [2, 4, 6, 8, 8, 7, 6, 5, 4, 4, 3, 2, 2, 2, 9, 
     8, 7, 6, 5, 4], [4, 3, 2, 1, 6, 7, 8, 9, 10, 11, 1, 3, 5, 9, 8, 
     11, 1, 7, 8, 9, 11, 10, 7, 6, 5, 9, 8, 7, 9, 8, 7, 6, 5, 4, 1, 
     2], [4, 3, 2, 1, 6, 7, 8, 9, 1, 5, 6, 7, 8, 9, 3, 4, 5, 6, 7, 1, 
     1, 2, 3, 5, 7, 9, 3, 4, 5, 6, 9, 8],
    [2, 4, 2, 3, 6, 7, 8, 7, 6, 4, 4, 6, 5, 4, 8, 7, 6, 4, 1, 2], [2, 
     1, 4, 5, 6, 7, 3, 2, 1, 5, 6, 7, 6, 5, 5, 4, 3, 1, 7, 5, 5, 6, 7,
      6, 5, 1, 2, 3, 7, 6, 5, 4],
    [2, 4, 5, 6, 7, 8, 3, 4, 2, 2, 4, 5, 6, 8, 7, 6, 9, 8, 4, 4], [6, 
     5, 4, 3, 2, 1, 1, 1, 8, 9, 5, 4, 3, 7, 6, 5, 5, 9, 9, 9, 8, 7, 7,
      6, 1, 2, 3, 4], [2, 1, 1, 1, 4, 5, 6, 7, 3, 5, 6, 4, 5, 3, 7, 7,
      5, 1, 2, 3, 7, 6, 3, 4], [4, 3, 2, 1, 6, 7, 8, 9, 1, 3, 5, 7, 8,
      9, 6, 7, 7, 1, 3, 2, 1, 4, 3, 2, 3, 5, 4, 9, 8, 7, 7, 6],
    [4, 3, 2, 2, 1, 6, 5, 4, 4, 3, 2, 4, 8, 9, 6, 7, 8, 6, 8, 4, 5, 6,
      5, 4], [2, 4, 6, 3, 5, 7, 4, 6, 5, 3, 2, 5, 4, 6], [2, 1, 4, 3, 
     2, 2, 1, 1, 1, 6, 6, 5, 4, 3, 2, 7, 6, 5, 5, 4], [4, 3, 2, 1, 1, 
     5, 3, 2, 5, 4, 4, 4, 3, 2, 5, 4]], [[2, 2, 2, 2, 2, 2, 2, 2, 2],
    [2, 4, 6, 8, 10, 12, 14, 2, 3, 4, 5, 6, 7, 14, 13, 12, 11, 10, 9, 
     8, 8, 1, 2, 3, 4, 5, 6, 15, 14, 13, 12, 11, 10], [2, 4, 6, 8, 10,
      12, 2, 3, 4, 5, 12, 11, 10, 9, 8, 7, 6, 6, 6, 1, 2, 3, 4, 13, 
     12, 11, 10, 9, 8],
    [2, 4, 6, 8, 10, 2, 3, 4, 5, 6, 7, 10, 9, 8, 8, 8, 8, 11, 10, 1, 
     2, 3, 4, 5, 6], [2, 2, 2, 2, 4, 4, 4, 4, 4, 3, 4, 3, 2], [4, 3, 
     2, 1, 6, 7, 7, 7, 7, 7, 7, 1, 1, 5, 3, 1, 2, 3, 4, 7, 6], [6, 5, 
     4, 3, 2, 1, 8, 9, 10, 11, 1, 3, 5, 7, 9, 11, 1, 11, 11, 1, 2, 3, 
     4, 5, 6, 11, 10, 9, 8],
    [2, 1, 4, 5, 6, 7, 7, 7, 7, 7, 7, 5, 4, 3, 4, 5, 5, 6, 1, 1, 2, 3,
      3, 3, 4], [2, 1, 1, 1, 1, 1, 4, 5, 6, 7, 7, 7, 7, 7, 7, 3, 5, 6,
      2, 3, 4], [4, 3, 2, 1, 6, 7, 8, 9, 9, 1, 3, 5, 7, 9, 1, 3, 4, 9,
      9, 8, 7, 6, 5, 2, 3, 1, 2, 3, 4], [2, 1, 4, 6, 6, 8, 8, 7, 6, 5,
      4, 4, 3, 2, 9, 8, 7, 6, 4, 2], [6, 5, 4, 3, 2, 1, 8, 9, 10, 11, 
     9, 10, 11, 11, 10, 9, 1, 3, 5, 7, 9, 11, 11, 11, 10, 1, 2, 3, 4, 
     5, 6, 7, 8], [6, 5, 5, 4, 3, 2, 1, 7, 8, 9, 9, 9, 9, 9, 1, 3, 5, 
     7, 1, 2, 8, 7, 6, 5, 4], [4, 3, 6, 7, 3, 2, 1, 7, 5, 7, 1, 1, 3, 
     7, 7, 1, 2, 3, 4, 6, 7], [4, 3, 2, 1, 6, 8, 9, 6, 5, 4, 3, 2, 7, 
     8, 8, 6, 4, 3, 2, 6, 6, 5, 4, 4, 6], [8, 7, 6, 5, 7, 6, 5, 4, 3, 
     2, 1, 5, 3, 1, 1, 2, 10, 11, 12, 13, 13, 11, 9, 8, 7, 7, 13, 12, 
     11, 10, 9, 9, 8, 7, 6, 5, 4], [2, 4, 6, 4, 6, 5, 4, 4, 2, 4, 7, 
     6, 4, 3, 2, 5, 4], [6, 5, 4, 3, 2, 1, 7, 8, 9, 10, 11, 5, 3, 3, 
     4, 5, 6, 7, 1, 1, 2, 3, 4, 5, 1, 2, 3, 4, 5, 6, 9, 11, 11, 11, 
     10, 9, 8], [2, 1, 4, 4, 3, 2, 2, 4, 6, 6, 8, 9, 10, 11, 7, 8, 9, 
     10, 10, 6, 5, 4, 8, 7, 6], [2, 1, 4, 3, 2, 2, 2, 4, 4, 6, 6, 5, 
     4, 4, 4, 7, 6],
    [2, 1, 4, 6, 6, 8, 9, 6, 7, 8, 8, 4, 3, 2, 2, 6, 4, 5, 6, 5, 
     4], [4, 2, 2, 1, 6, 7, 8, 9, 10, 11, 12, 13, 5, 6, 7, 8, 8, 9, 
     10, 11, 12, 3, 4, 6, 4, 5, 6, 7, 8, 9, 10, 12, 9, 8, 8, 10, 2, 3,
      4, 5, 6], [2, 4, 6, 10, 1, 7, 11, 8, 4, 8, 9, 7, 6, 3, 10, 2, 6,
      4, 5, 6, 8, 10, 5, 2, 4], [6, 5, 4, 3, 2, 1, 8, 9, 10, 11, 1, 5,
      4, 3, 7, 9, 11, 3, 1, 2, 3, 3, 6, 5, 5, 4, 11, 10, 9, 8, 7, 7, 
     6], [4, 3, 2, 1, 1, 1, 1, 3, 2, 6, 5, 4, 3, 3, 7, 6, 5, 5, 4, 8, 
     7, 9, 10, 11, 11, 11, 11, 9, 10, 9, 8, 7, 6], [2, 4, 6, 7, 8, 9, 
     10, 5, 6, 2, 3, 4, 6, 7, 8, 8, 10, 1, 2, 8, 9, 10, 9, 8, 6], [6, 
     5, 4, 3, 8, 9, 10, 11, 3, 2, 1, 5, 6, 4, 5, 3, 2, 1, 7, 8, 6, 7, 
     9, 11, 2, 3, 1, 3, 5, 7, 11, 11, 10, 9, 8, 7, 6, 1, 2, 3, 4], [4,
      3, 3, 3, 3, 2, 1, 6, 7, 8, 9, 5, 4, 3, 2, 5, 4, 3, 3, 3, 9, 7, 
     5, 3, 4, 5, 6, 9, 8], [4, 3, 2, 1, 6, 5, 4, 4, 3, 2, 2, 2, 2, 6, 
     6, 6, 4, 5, 4, 3, 4, 3, 2, 7, 6], [4, 3, 3, 3, 2, 1, 6, 5, 4, 3, 
     2, 7, 8, 9, 10, 11, 7, 6, 5, 4, 3, 3, 8, 7, 7, 9, 11, 11, 11, 10,
      9, 8, 5, 3, 4, 5, 6], [4, 3, 2, 1, 6, 7, 8, 9, 3, 2, 1, 5, 7, 8,
      9, 4, 3, 9, 7, 8, 3, 5, 6, 7, 9, 6, 5, 9, 1, 2, 3, 3, 4, 5, 6, 
     9, 8], [4, 3, 2, 1, 6, 5, 4, 4, 3, 2, 2, 4, 8, 8, 10, 11, 9, 8, 
     7, 6, 10, 9, 8, 10, 9, 8, 8, 7, 6, 5, 4, 11, 10, 9, 8, 7, 6], [6,
      5, 4, 3, 2, 1, 3, 2, 1, 5, 4, 3, 3, 7, 8, 9, 10, 11, 11, 9, 7, 
     5, 6, 7, 6, 5, 1, 2, 3, 4, 11, 10, 9, 9, 8, 7, 6], [2, 1, 4, 3, 
     2, 8, 7, 6, 10, 11, 7, 8, 4, 2, 4, 5, 6, 8, 3, 9, 8, 7, 10, 9, 8,
      4, 6, 10, 2, 1, 3, 2, 4, 3, 5, 4, 6, 9, 8, 11, 10], [2, 4, 6, 8,
      9, 10, 11, 12, 13, 14, 15, 7, 8, 9, 10, 10, 11, 12, 13, 14, 14, 
     8, 12, 2, 3, 4, 5, 6, 6, 7, 8, 9, 10, 1, 2, 3, 4, 5, 6, 7, 
     8], [8, 7, 6, 5, 4, 3, 2, 2, 1, 10, 9, 8, 7, 6, 5, 4, 3, 2, 4, 8,
      8, 7, 6, 6, 12, 12, 11, 10, 9, 8, 13, 12], [4, 3, 2, 1, 6, 7, 8,
      9, 10, 11, 9, 10, 11, 7, 8, 1, 3, 5, 9, 11, 11, 10, 7, 9, 9, 9, 
     8, 7, 6, 1, 2, 3, 4], [6, 5, 4, 3, 3, 2, 1, 5, 5, 4, 3, 2, 1, 8, 
     7, 6, 5, 4, 3, 2, 3, 9, 10, 11, 9, 10, 11, 11, 11, 8, 9, 9, 10, 
     7, 7, 8, 9, 6, 7, 8, 7, 5, 6, 5, 4], [4, 3, 2, 1, 3, 2, 1, 2, 3, 
     5, 6, 7, 8, 9, 1, 3, 5, 7, 9, 1, 3, 4, 5, 4, 3, 9, 8, 7, 6, 1, 2,
      3, 4], [4, 3, 6, 7, 3, 2, 1, 1, 3, 5, 8, 7, 9, 8, 3, 4, 5, 6, 7,
      9, 2, 3, 5, 7, 1, 2, 3, 4, 9, 8, 7, 7, 6], [2, 1, 4, 6, 8, 10, 
     11, 12, 13, 9, 10, 11, 12, 12, 8, 7, 6, 10, 9, 4, 5, 6, 8, 3, 4, 
     5, 2, 3, 4, 12, 11, 10, 9, 8, 7, 6, 1, 2, 4, 13, 12, 11, 10, 9, 
     8], [2, 1, 1, 4, 5, 3, 5, 3, 2, 4, 3, 3, 2, 4],
    [4, 3, 6, 7, 3, 2, 1, 1, 3, 5, 7, 6, 8, 4, 7, 9, 6, 8, 5, 7, 6, 8,
      7, 9, 8, 1, 2, 4, 6], [4, 3, 2, 1, 6, 7, 1, 3, 5, 7, 1, 2, 4, 7,
      4, 3, 2, 7, 6, 5, 4], [2, 4, 6, 7, 2, 3, 4, 5, 6, 4, 1, 2, 3, 6,
      5, 3, 4, 5, 7, 7, 6], [6, 5, 4, 3, 2, 1, 5, 4, 3, 2, 1, 7, 6, 7,
      2, 4, 6, 7, 1, 2, 3, 4, 5, 1, 2, 3, 4, 5, 6], [6, 7, 2, 4, 3, 3,
      4, 5, 6, 2, 4, 6, 2, 3, 4, 1, 2], [2, 1, 4, 5, 1, 3, 5, 1, 2, 5,
      4, 2, 3, 4, 1, 2, 4], [2, 1, 4, 5, 1, 3, 5, 1, 3, 5, 4, 2, 4, 3,
      2, 5, 4]]];

